LUXOR: An FPGA Logic Cell Architecture for Efficient Compressor Tree Implementations

We propose two tiers of modifications to FPGA logic cell architecture to deliver a variety of performance and utilization benefits with only minor area overheads. In the irst tier, we augment existing commercial logic cell datapaths with a 6-input XOR gate in order to improve the expressiveness of each element, while maintaining backward compatibility. This new architecture is vendor-agnostic, and we refer to it as LUXOR. We also consider a secondary tier of vendor-speciic modifications to both Xilinx and Intel FPGAs, which we refer to as X-LUXOR+ and I-LUXOR+ respectively. We demonstrate that compressor tree synthesis using generalized parallel counters (GPCs) is further improved with the proposed modifications. Using both the Intel adaptive logic module and the Xilinx slice at the 65nm technology node for a comparative study, it is shown that the silicon area overhead is less than 0.5% for LUXOR and 5-6% for LUXOR+, while the delay increments are 1-6% and 3-9% respectively. We demonstrate that LUXOR can deliver an average reduction of 13-19% in logic utilization on micro-benchmarks from a variety of domains.BNN benchmarks benefit the most with an average reduction of 37-47% in logic utilization, which is due to the highly-efficient mapping of the XnorPopcount operation on our proposed LUXOR+ logic cells.

==> data/cost_comparison_intel.R <==
library(ggplot2)
library(ggthemes)
library(reshape2)
library(viridis)
library(grid)
library(pBrackets)

# suffixes <- c("Carry2_bnn","Carr2_paper","Carry_bnn","Carry_paper","bnn","ours12_bnn","ours12_paper","ours1_bnn","ours1_paper","ours2_bnn","ours2_paper","paper")

suffixes_bnns <- c("bnn","ours12_bnn","ours1_bnn")
suffixes_paper <- c("ours12_paper","ours1_paper","paper")

extra_cost <- c(0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,18,32,50,72,98,128,162,200,242,288,338,392,450,512)
ec <- data.frame(ec=extra_cost,n=seq(1,53))

load_data <- function(suf,ec,offset=0) {
    x <- NULL
    for (s in suf) {
        tmp <- read.csv(paste("outputs/Intel_LUT_",s,".csv",sep=""),header=T,sep=",")
        tmp$label <- s
        tmp$n <- seq(1+offset,offset+nrow(tmp))
        tmp <- merge(tmp,ec,by=c("n"))
        tmp$total_cost <- tmp$total_cost + tmp$ec
        if (is.null(x)) {
            x <- tmp
        } else {
            x <- rbind(x,tmp)
        }
    }
    x
}

data_paper <- load_data(suffixes_paper,ec)
data_bnn <- load_data(suffixes_bnns,ec,offset=max(data_paper$n))
data_all <- rbind(data_paper,data_bnn)

######### all benchmarks #######
data <- data_all[,c(1,3,6)]
baseline <- data[data$label == "paper" | data$label == "bnn",c("total_cost","n")]
colnames(baseline) <- c("baseline_cost","n")
luxor <- data[data$label == "ours1_paper" | data$label == "ours1_bnn",c("total_cost","n")]
colnames(luxor) <- c("luxor_cost","n")
luxorp <- data[data$label == "ours12_paper" | data$label == "ours12_bnn",c("total_cost","n")]
colnames(luxorp) <- c("luxorp_cost","n")

df <- merge(baseline,luxor,by=c("n"))
df <- merge(df,luxorp,by=c("n"))
df$luxor_cost <- df$luxor_cost / df$baseline_cost
df$luxorp_cost <- df$luxorp_cost / df$baseline_cost
df$baseline_cost <- df$baseline_cost / df$baseline_cost
# df <- df[,c("n","luxor_cost","luxorp_cost")]

df <- melt(df,id.vars=c("n"))

labels <- c("S4","S8","S16","S32","S64","S128","S256","S512","S1024","S2048","S4096","D4","D8","D16","D32","D64","D128","D256","D512","D1024","D2048","D4096","2x 2b","3x 3b","4x 4b","5x 5b","6x 6b","7x 7b","8x 8b","9x 9b","10x 10b","11x 11b","12x 12b", "13x 13b", "14x 14b", "15x 15b", "16x 16b", "FIR-3","3M2x2b","3M3x3b","3M4x4b","3M5x5b","3M6x6b","3M7x7b","3M8x8b","3M9x9b","3M10x10b","3M11x11b","3M12x12b","3M13x13b","3M14x14b","3M15x15b","3M16x16b","3x3x64","3x3x128","3x3x256","3x3x512","3x3x1024")
exp_labels <- data.frame(labels = labels, n = seq(1,58))
df <- merge(df,exp_labels,by=c("n"))
df$labels <- factor(df$labels, levels=c("S4","S8","S16","S32","S64","S128","S256","S512","S1024","S2048","S4096","D4","D8","D16","D32","D64","D128","D256","D512","D1024","D2048","D4096","2x 2b","3x 3b","4x 4b","5x 5b","6x 6b","7x 7b","8x 8b","9x 9b","10x 10b","11x 11b","12x 12b", "13x 13b", "14x 14b", "15x 15b", "16x 16b", "FIR-3","3M2x2b","3M3x3b","3M4x4b","3M5x5b","3M6x6b","3M7x7b","3M8x8b","3M9x9b","3M10x10b","3M11x11b","3M12x12b","3M13x13b","3M14x14b","3M15x15b","3M16x16b","3x3x64","3x3x128","3x3x256","3x3x512","3x3x1024"))

# prune benchmark list to show
df <- df[!(df$n %in% seq(1,4)),]
df <- df[!(df$n %in% seq(12,15)),]
df <- df[!(df$n %in% c(39,40,42,43,44,46,47,48,50,51,52)),]
df <- df[!(df$n %in% seq(23,26)),]
df <- df[!(df$n %in% seq(28,36,by=2)),]

# rename designs
df$variable <- as.character(df$variable)
df$variable[df$variable == "baseline_cost"] <- "Intel Baseline"
df$variable[df$variable == "luxor_cost"] <- "I-LUXOR"
df$variable[df$variable == "luxorp_cost"] <- "I-LUXOR+"
df$variable <- factor(df$variable, levels=c("Intel Baseline","I-LUXOR","I-LUXOR+"))
df <- df[!(df$n %in% seq(54,58)),]

pdf("intel_all_benchmarks.pdf",width=15,height=6)
p <- ggplot(df,aes(x=labels,y=value)) +
    geom_col(aes(fill=variable),position=position_dodge(width=0.7),width=.7) +
    geom_text(aes(x=c(4),y=c(1.2),label=c("Popcount")),size=6) +
    geom_text(aes(x=c(11),y=c(1.2),label=c("2-Column Popcount")),size=6) +
    geom_text(aes(x=c(17.5),y=c(1.2),label=c("Multi-Operand Addition")),size=6) +
    geom_text(aes(x=c(22.8),y=c(1.2),label=c("FIR-3 and 3-MAC")),size=6) +
    # geom_text(aes(x=c(27.8),y=c(1.2),label=c("XNOR-Popcount")),size=6) +
    xlab("Benchmark") +
    scale_y_continuous("Resource Utilization Ratio",limits=c(0,1.25),breaks=seq(0,1,by=0.1),expand=c(0,0)) +
    theme(axis.title=element_text(),axis.title.y=theme_bw()$axis.title.y) +
	scale_fill_viridis(discrete=TRUE) +
	theme_minimal() +
	theme(
		legend.position="top",
        legend.direction="horizontal",
		#legend.background = element_rect(fill="gray90"),
		legend.title=element_blank(), #element_text(size=24,face="plain"),
		legend.key=element_blank(),
		legend.key.width=unit(1,"cm"),
		legend.key.height=unit(1,"cm"),
		axis.text.x=element_text(size=10,angle=45,hjust=1.0,vjust=1.0),
		axis.text.y=element_text(size=14,angle=0,hjust=1),
		axis.title.x = element_text(size=16,angle=0,hjust=.5,vjust=0,face="plain"),
        axis.title.y = element_text(size=16,hjust=.5,vjust=.5,face="plain"),
        #axis.line = element_line(colour = "black"),
        panel.border = element_blank(), # element_rect(colour = "black", fill=NA, size=1),
        # panel.border=element_blank(),
        axis.line=element_line(),
        axis.line.x=element_blank(),
        strip.text.x = element_text(size = 20,face="bold"),
		legend.text=element_text(size=16)) +
	guides(
		color=guide_legend(ncol=3,nrow=1)
	) +
	theme(axis.line = element_line(color = 'black'))

p
grid.locator(unit="native")
bottom_y <- 330
grid.brackets(57, bottom_y, 325, bottom_y, lwd=2, col="black")
grid.brackets(340, bottom_y, 610, bottom_y, lwd=2, col="black")
grid.brackets(628, bottom_y, 855, bottom_y, lwd=2, col="black")
grid.brackets(872, bottom_y, 1060, bottom_y, lwd=2, col="black")
# grid.brackets(905, bottom_y, 1060, bottom_y, lwd=2, col="black")



==> data/cost_comparison_xilinx.R <==
library(ggplot2)
library(ggthemes)
library(reshape2)
library(viridis)
library(grid)
library(pBrackets)

# suffixes <- c("Carry2_bnn","Carr2_paper","Carry_bnn","Carry_paper","bnn","ours12_bnn","ours12_paper","ours1_bnn","ours1_paper","ours2_bnn","ours2_paper","paper")

suffixes_bnns <- c("tomas_bnn","Xor6_bnn","Xor6_Carry_bnn")
suffixes_paper <- c("Xor6_Carry_paper","Xor6_paper","tomas_paper")

extra_cost <- c(0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,18,32,50,72,98,128,162,200,242,288,338,392,450,512)
ec <- data.frame(ec=extra_cost,n=seq(1,53))

load_data <- function(suf,ec,offset=0) {
    x <- NULL
    for (s in suf) {
        tmp <- read.csv(paste("outputs/Xilinx_",s,".csv",sep=""),header=T,sep=",")
        tmp$label <- s
        tmp$n <- seq(1+offset,offset+nrow(tmp))
        tmp <- merge(tmp,ec,by=c("n"))
        tmp$total_cost <- tmp$total_cost + tmp$ec
        if (is.null(x)) {
            x <- tmp
        } else {
            x <- rbind(x,tmp)
        }
    }
    x
}

data_paper <- load_data(suffixes_paper,ec)
data_bnn <- load_data(suffixes_bnns,ec,offset=max(data_paper$n))
data_all <- rbind(data_paper,data_bnn)

######### all benchmarks #######
data <- data_all[,c(1,3,6)]
baseline <- data[data$label == "tomas_paper" | data$label == "tomas_bnn",c("total_cost","n")]
colnames(baseline) <- c("baseline_cost","n")
luxor <- data[data$label == "Xor6_paper" | data$label == "Xor6_bnn",c("total_cost","n")]
colnames(luxor) <- c("luxor_cost","n")
luxorp <- data[data$label == "Xor6_Carry_paper" | data$label == "Xor6_Carry_bnn",c("total_cost","n")]
colnames(luxorp) <- c("luxorp_cost","n")

df <- merge(baseline,luxor,by=c("n"))
df <- merge(df,luxorp,by=c("n"))
df$luxor_cost <- df$luxor_cost / df$baseline_cost
df$luxor_cost[df$luxor_cost > 1.0] <- 1.0

df$luxorp_cost <- df$luxorp_cost / df$baseline_cost
df$luxorp_cost[df$luxorp_cost > 1.0] <- 1.0

df$baseline_cost <- df$baseline_cost / df$baseline_cost
# df <- df[,c("n","luxor_cost","luxorp_cost")]

df <- melt(df,id.vars=c("n"))

labels <- c("S4","S8","S16","S32","S64","S128","S256","S512","S1024","S2048","S4096","D4","D8","D16","D32","D64","D128","D256","D512","D1024","D2048","D4096","2x 2b","3x 3b","4x 4b","5x 5b","6x 6b","7x 7b","8x 8b","9x 9b","10x 10b","11x 11b","12x 12b", "13x 13b", "14x 14b", "15x 15b", "16x 16b", "FIR-3","3M2x2b","3M3x3b","3M4x4b","3M5x5b","3M6x6b","3M7x7b","3M8x8b","3M9x9b","3M10x10b","3M11x11b","3M12x12b","3M13x13b","3M14x14b","3M15x15b","3M16x16b","3x3x64","3x3x128","3x3x256","3x3x512","3x3x1024")
exp_labels <- data.frame(labels = labels, n = seq(1,58))
df <- merge(df,exp_labels,by=c("n"))
df$labels <- factor(df$labels, levels=c("S4","S8","S16","S32","S64","S128","S256","S512","S1024","S2048","S4096","D4","D8","D16","D32","D64","D128","D256","D512","D1024","D2048","D4096","2x 2b","3x 3b","4x 4b","5x 5b","6x 6b","7x 7b","8x 8b","9x 9b","10x 10b","11x 11b","12x 12b", "13x 13b", "14x 14b", "15x 15b", "16x 16b", "FIR-3","3M2x2b","3M3x3b","3M4x4b","3M5x5b","3M6x6b","3M7x7b","3M8x8b","3M9x9b","3M10x10b","3M11x11b","3M12x12b","3M13x13b","3M14x14b","3M15x15b","3M16x16b","3x3x64","3x3x128","3x3x256","3x3x512","3x3x1024"))

####### find benchmarks who's stages decreased
data_stages <- data_all[,c(1,2,6)]
baseline <- data_stages[data_stages$label == "tomas_paper" | data_stages$label == "tomas_bnn",c("stage","n")]
colnames(baseline) <- c("baseline_cost","n")
luxor <- data_stages[data_stages$label == "Xor6_paper" | data_stages$label == "Xor6_bnn",c("stage","n")]
colnames(luxor) <- c("luxor_cost","n")
luxorp <- data_stages[data_stages$label == "Xor6_Carry_paper" | data_stages$label == "Xor6_Carry_bnn",c("stage","n")]
colnames(luxorp) <- c("luxorp_cost","n")
df_stages <- merge(baseline,luxor,by=c("n"))
df_stages <- merge(df_stages,luxorp,by=c("n"))
df_stages <- merge(df_stages,exp_labels,by=c("n"))
df_stages <- df_stages[df_stages$baseline_cost > df_stages$luxorp_cost,]

# annotate if stage is decreased
df$annotate_stage <- ""
df$annotate_stage[df$n %in% df_stages$n & df$variable == "luxorp_cost"] <- "*"

# prune benchmark list to show
df <- df[!(df$n %in% seq(1,4)),]
df <- df[!(df$n %in% seq(12,15)),]
df <- df[!(df$n %in% c(39,40,42,43,44,46,47,48,50,51,52)),]
df <- df[!(df$n %in% seq(23,26)),]
df <- df[!(df$n %in% seq(28,36,by=2)),]

# rename designs
df$variable <- as.character(df$variable)
df$variable[df$variable == "baseline_cost"] <- "Xilinx Baseline"
df$variable[df$variable == "luxor_cost"] <- "X-LUXOR"
df$variable[df$variable == "luxorp_cost"] <- "X-LUXOR+"
df$variable <- factor(df$variable, levels=c("Xilinx Baseline","X-LUXOR","X-LUXOR+"))
df <- df[!(df$n %in% seq(54,58)),]

pdf("xilinx_all_benchmarks.pdf",width=15,height=6)
p <- ggplot(df,aes(x=labels,y=value)) +
    geom_col(aes(fill=variable),position=position_dodge(width=0.7),width=.7) +
    geom_text(aes(x=c(4),y=c(1.2),label=c("Popcount")),size=6) +
    geom_text(aes(x=c(11),y=c(1.2),label=c("2-Column Popcount")),size=6) +
    geom_text(aes(x=c(17.5),y=c(1.2),label=c("Multi-Operand Addition")),size=6) +
    geom_text(aes(x=c(22.8),y=c(1.2),label=c("FIR-3 and 3-MAC")),size=6) +
    # geom_text(aes(x=c(27.8),y=c(1.2),label=c("XNOR-Popcount")),size=6) +
    geom_text(aes(y=value,label=annotate_stage),size=8,color="red",hjust=-0.5) +
    xlab("Benchmark") +
    scale_y_continuous("Resource Utilization Ratio",limits=c(0,1.25),breaks=seq(0,1,by=0.1),expand=c(0,0)) +
    theme(axis.title=element_text(),axis.title.y=theme_bw()$axis.title.y) +
	scale_fill_viridis(discrete=TRUE) +
	theme_minimal() +
	theme(
		legend.position="top",
        legend.direction="horizontal",
		#legend.background = element_rect(fill="gray90"),
		legend.title=element_blank(), #element_text(size=24,face="plain"),
		legend.key=element_blank(),
		legend.key.width=unit(1,"cm"),
		legend.key.height=unit(1,"cm"),
		axis.text.x=element_text(size=12,angle=45,hjust=1.0,vjust=1.0),
		axis.text.y=element_text(size=14,angle=0,hjust=1),
		axis.title.x = element_text(size=16,angle=0,hjust=.5,vjust=0,face="plain"),
        axis.title.y = element_text(size=16,hjust=.5,vjust=.5,face="plain"),
        #axis.line = element_line(colour = "black"),
        panel.border = element_blank(), # element_rect(colour = "black", fill=NA, size=1),
        # panel.border=element_blank(),
        axis.line=element_line(),
        axis.line.x=element_blank(),
        strip.text.x = element_text(size = 20,face="bold"),
		legend.text=element_text(size=16)) +
	guides(
		color=guide_legend(ncol=3,nrow=1)
	) +
	theme(axis.line = element_line(color = 'black'))

p
grid.locator(unit="native")
bottom_y <- 330
grid.brackets(57, bottom_y, 325, bottom_y, lwd=2, col="black")
grid.brackets(340, bottom_y, 610, bottom_y, lwd=2, col="black")
grid.brackets(628, bottom_y, 855, bottom_y, lwd=2, col="black")
grid.brackets(872, bottom_y, 1060, bottom_y, lwd=2, col="black")
# grid.brackets(905, bottom_y, 1060, bottom_y, lwd=2, col="black")



==> data/luxor_dist_all.R <==
library(ggplot2)
library(ggthemes)
library(reshape2)
library(grid)
library(pBrackets)
library(viridis)

num_bnn <- 5
num_paper <- 53

load_all_data <- function(prefix) {
    data <- NULL
    for (i in seq(0,num_paper-1)) {
        tmp <- read.csv(paste("luxor_all_raw/",prefix,"_paper_",i,".csv",sep=""),header=T,sep=",")
        tmp <- tmp[tmp$count > 0,]
        tmp <- tmp[tmp$name != "Bypass",]
        if (is.null(data)) {
            data <- tmp
        } else {
            data <- rbind(data,tmp)
        }
    }
    for (i in seq(0,num_bnn-1)) {
        tmp <- read.csv(paste("luxor_all_raw/",prefix,"_bnn_",i,".csv",sep=""),header=T,sep=",")
        tmp <- tmp[tmp$count > 0,]
        tmp <- tmp[tmp$name != "Bypass",]
        data <- rbind(data,tmp)
    }

    legend <- unique(data[,c("number","name","cost")])
    counts <- aggregate(count ~ number ,data=data,FUN=sum)
    data <- merge(legend,counts,by=c("number"))
    data$count_pcent <- 100 * data$count / sum(data$count)
    data$cost_pcent <- 100 * (data$cost * data$count) / sum(data$count * data$cost)
    data <- data[,c(2,5,6)]
    colnames(data) <- c("name","Total Use Count","Cost (Number of LEs)")
    data
}

x_luxor <- load_all_data("Xilinx_Xor6")
i_luxor <- load_all_data("Intel_LUT_ours1")

x_luxor
i_luxor
q()

# rename
data$name <- as.character(data$name)
data$name[data$name == "C0606:5"] <- "(0606:11111)"
data$name[data$name == "C0615:5"] <- "(0615:11111)"
data$name[data$name == "C0623:5"] <- "(0623:11111)"
data$name[data$name == "C1325:5"] <- "(1325:11111)"
data$name[data$name == "C1406:5"] <- "(1406:11111)"
data$name[data$name == "C1415:5"] <- "(1415:11111)"
data$name[data$name == "C2215:5"] <- "(2215:11111)"
data$name[data$name == "C25:121"] <- "(25:121)"
data$name[data$name == "C6:111"] <- "(6:111)"
data$name[data$name == "C4:2K4(C2444:12221)"] <- "(2444:12221)"
data$name[data$name == "FA"] <- "(3:11)"
data$name <- as.factor(data$name)
data$name <- factor(data$name,levels=c("(6:111)","(25:121)","(0615:11111)","(0606:11111)","(3:11)","(1325:11111)","(0623:11111)","(1406:11111)","(1415:11111)","(2215:11111)","(2444:12221)"))

data.m <- melt(data,id.vars=c("name"))

pdf("tomas_paper_all.pdf",width=7,height=4)
p <- ggplot(data.m,aes(x=name,y=value)) +
    geom_bar(aes(fill=variable),position="dodge",stat="identity",width=.5) +
    geom_text(x=c(8.35),y=c(9),label=c("<1%"),size=4) +
    xlab("GPC") +
    scale_y_continuous("Percentage (%)",limits=c(0,40),breaks=seq(0,40,by=5),expand=c(0,0)) +
    theme(axis.title=element_text(),axis.title.y=theme_bw()$axis.title.y) +
	scale_fill_viridis(discrete=TRUE) +
	theme_minimal() +
	theme(
		legend.position=c(0.78,0.9),
        legend.direction="vertical",
		#legend.background = element_rect(fill="gray90"),
		legend.title=element_blank(), #element_text(size=24,face="plain"),
		legend.key=element_blank(),
		legend.key.width=unit(.7,"cm"),
		legend.key.height=unit(.7,"cm"),
		axis.text.x=element_text(size=10,angle=45,hjust=1.0,vjust=1.0),
		axis.text.y=element_text(size=14,angle=0,hjust=1),
		axis.title.x = element_text(size=16,angle=0,hjust=.5,vjust=0,face="plain"),
        axis.title.y = element_text(size=16,hjust=.5,vjust=.5,face="plain"),
        #axis.line = element_line(colour = "black"),
        panel.border = element_rect(colour = "black", fill=NA, size=1),
        # panel.border=element_blank(),
        axis.line=element_line(),
        strip.text.x = element_text(size = 20,face="bold"),
		legend.text=element_text(size=16)) +
	guides(
		color=guide_legend(ncol=4,nrow=2)
	) +
	theme(axis.line = element_line(color = 'black'))

p
grid.locator(unit="native")
bottom_y <- 100
grid.brackets(260, bottom_y, 475, bottom_y, lwd=1, col="black")



==> data/stages_comparison_intel.R <==
library(ggplot2)
library(ggthemes)
library(reshape2)
library(viridis)
library(grid)
library(pBrackets)

# suffixes <- c("Carry2_bnn","Carr2_paper","Carry_bnn","Carry_paper","bnn","ours12_bnn","ours12_paper","ours1_bnn","ours1_paper","ours2_bnn","ours2_paper","paper")

suffixes_bnns <- c("bnn","ours12_bnn","ours1_bnn")
suffixes_paper <- c("ours12_paper","ours1_paper","paper")

load_data <- function(suf,offset=0) {
    x <- NULL
    for (s in suf) {
        tmp <- read.csv(paste("outputs/Intel_LUT_",s,".csv",sep=""),header=T,sep=",")
        tmp$label <- s
        tmp$n <- seq(1+offset,offset+nrow(tmp))
        if (is.null(x)) {
            x <- tmp
        } else {
            x <- rbind(x,tmp)
        }
    }
    x
}

data_paper <- load_data(suffixes_paper)
data_bnn <- load_data(suffixes_bnns,offset=max(data_paper$n))
data_all <- rbind(data_paper,data_bnn)

######### all benchmarks #######
data <- data_all[,c(1,5,6)]
head(data)

baseline <- data[data$label == "paper" | data$label == "bnn",c("stage","n")]
colnames(baseline) <- c("baseline_cost","n")
luxor <- data[data$label == "ours1_paper" | data$label == "ours1_bnn",c("stage","n")]
colnames(luxor) <- c("luxor_cost","n")
luxorp <- data[data$label == "ours12_paper" | data$label == "ours12_bnn",c("stage","n")]
colnames(luxorp) <- c("luxorp_cost","n")

df <- merge(baseline,luxor,by=c("n"))
df <- merge(df,luxorp,by=c("n"))
# df$luxor_cost <- df$luxor_cost / df$baseline_cost
# df$luxorp_cost <- df$luxorp_cost / df$baseline_cost
# df$baseline_cost <- df$baseline_cost / df$baseline_cost
# df <- df[,c("n","luxor_cost","luxorp_cost")]

# order df by stages of baseline
df <- df[with(df, order(baseline_cost)), ]
df$n <- seq(1,nrow(df))

df <- melt(df,id.vars=c("n"))

# prune benchmark list to show
# df <- df[!(df$n %in% seq(1,4)),]
# df <- df[!(df$n %in% seq(12,15)),]
# df <- df[!(df$n %in% c(39,40,42,43,44,46,47,48,50,51,52)),]
# df <- df[!(df$n %in% seq(23,26)),]
# df <- df[!(df$n %in% seq(28,36,by=2)),]

# rename designs
df$variable <- as.character(df$variable)
df$variable[df$variable == "baseline_cost"] <- "Intel Baseline"
df$variable[df$variable == "luxor_cost"] <- "LUXOR"
df$variable[df$variable == "luxorp_cost"] <- "LUXOR+"
df$variable <- as.factor(df$variable)
# df <- df[!(df$n %in% seq(54,58)),]

pdf("intel_stages.pdf",width=7,height=4)
ggplot(df,aes(x=n,y=value,color=variable)) +
    geom_line() +
    xlab("Benchmark") +
    scale_y_continuous("Number of Stages") +
    theme(axis.title=element_text(),axis.title.y=theme_bw()$axis.title.y) +
	scale_fill_viridis(discrete=TRUE) +
	theme_minimal() +
	theme(
		legend.position="top",
        legend.direction="horizontal",
		#legend.background = element_rect(fill="gray90"),
		legend.title=element_blank(), #element_text(size=24,face="plain"),
		legend.key=element_blank(),
		legend.key.width=unit(1,"cm"),
		legend.key.height=unit(1,"cm"),
		axis.text.x=element_text(size=10,angle=45,hjust=1.0,vjust=1.0),
		axis.text.y=element_text(size=14,angle=0,hjust=1),
		axis.title.x = element_text(size=16,angle=0,hjust=.5,vjust=0,face="plain"),
        axis.title.y = element_text(size=16,hjust=.5,vjust=.5,face="plain"),
        #axis.line = element_line(colour = "black"),
        panel.border = element_blank(), # element_rect(colour = "black", fill=NA, size=1),
        # panel.border=element_blank(),
        axis.line=element_line(),
        axis.line.x=element_blank(),
        strip.text.x = element_text(size = 20,face="bold"),
		legend.text=element_text(size=16)) +
	guides(
		color=guide_legend(ncol=3,nrow=1)
	) +
	theme(axis.line = element_line(color = 'black'))



==> data/stages_comparison_xilinx.R <==
library(ggplot2)
library(ggthemes)
library(reshape2)
library(viridis)
library(grid)
library(pBrackets)

# suffixes <- c("Carry2_bnn","Carr2_paper","Carry_bnn","Carry_paper","bnn","ours12_bnn","ours12_paper","ours1_bnn","ours1_paper","ours2_bnn","ours2_paper","paper")

suffixes_bnns <- c("tomas_bnn","Xor6_bnn","Xor6_Carry_bnn")
suffixes_paper <- c("Xor6_Carry_paper","Xor6_paper","tomas_paper")

load_data <- function(suf,offset=0) {
    x <- NULL
    for (s in suf) {
        tmp <- read.csv(paste("outputs/Xilinx_",s,".csv",sep=""),header=T,sep=",")
        tmp$label <- s
        tmp$n <- seq(1+offset,offset+nrow(tmp))
        if (is.null(x)) {
            x <- tmp
        } else {
            x <- rbind(x,tmp)
        }
    }
    x
}

data_paper <- load_data(suffixes_paper)
data_bnn <- load_data(suffixes_bnns,offset=max(data_paper$n))
data_all <- rbind(data_paper,data_bnn)

######### all benchmarks #######
data <- data_all[,c(1,5,6)]

baseline <- data[data$label == "tomas_paper" | data$label == "tomas_bnn",c("stage","n")]
colnames(baseline) <- c("baseline_cost","n")
luxor <- data[data$label == "Xor6_paper" | data$label == "Xor6_bnn",c("stage","n")]
colnames(luxor) <- c("luxor_cost","n")
luxorp <- data[data$label == "Xor6_Carry_paper" | data$label == "Xor6_Carry_bnn",c("stage","n")]
colnames(luxorp) <- c("luxorp_cost","n")

df <- merge(baseline,luxor,by=c("n"))
df <- merge(df,luxorp,by=c("n"))
labels <- c("4","8","16","32","64","128","256","512","1024","2048","4096","D4","D8","D16","D32","D64","D128","D256","D512","D1024","D2048","D4096","2x 2b","3x 3b","4x 4b","5x 5b","6x 6b","7x 7b","8x 8b","9x 9b","10x 10b","11x 11b","12x 12b", "13x 13b", "14x 14b", "15x 15b", "16x 16b", "FIR-3","3M2x2b","3M3x3b","3M4x4b","3M5x5b","3M6x6b","3M7x7b","3M8x8b","3M9x9b","3M10x10b","3M11x11b","3M12x12b","3M13x13b","3M14x14b","3M15x15b","3M16x16b","3x3x64","3x3x128","3x3x256","3x3x512","3x3x1024")
exp_labels <- data.frame(labels = labels, n = seq(1,58))
df <- merge(df,exp_labels,by=c("n"))
# df$labels <- factor(df$labels, levels=c("4","8","16","32","64","128","256","512","1024","2048","4096","D4","D8","D16","D32","D64","D128","D256","D512","D1024","D2048","D4096","2x 2b","3x 3b","4x 4b","5x 5b","6x 6b","7x 7b","8x 8b","9x 9b","10x 10b","11x 11b","12x 12b", "13x 13b", "14x 14b", "15x 15b", "16x 16b", "FIR-3","3M2x2b","3M3x3b","3M4x4b","3M5x5b","3M6x6b","3M7x7b","3M8x8b","3M9x9b","3M10x10b","3M11x11b","3M12x12b","3M13x13b","3M14x14b","3M15x15b","3M16x16b","3x3x64","3x3x128","3x3x256","3x3x512","3x3x1024"))
df <- df[df$luxorp_cost < df$baseline_cost,]
df
nrow(df)
q()

# order df by stages of baseline
df <- df[with(df, order(baseline_cost)), ]
df$n <- seq(1,nrow(df))

df <- melt(df,id.vars=c("n"))

# prune benchmark list to show
# df <- df[!(df$n %in% seq(1,4)),]
# df <- df[!(df$n %in% seq(12,15)),]
# df <- df[!(df$n %in% c(39,40,42,43,44,46,47,48,50,51,52)),]
# df <- df[!(df$n %in% seq(23,26)),]
# df <- df[!(df$n %in% seq(28,36,by=2)),]

# rename designs
df$variable <- as.character(df$variable)
df$variable[df$variable == "baseline_cost"] <- "Xilinx Baseline"
df$variable[df$variable == "luxor_cost"] <- "LUXOR"
df$variable[df$variable == "luxorp_cost"] <- "LUXOR+"
df$variable <- as.factor(df$variable)
# df <- df[!(df$n %in% seq(54,58)),]

pdf("xilinx_stages.pdf",width=7,height=4)
ggplot(df,aes(x=n,y=value,color=variable)) +
    geom_line() +
    xlab("Benchmark") +
    scale_y_continuous("Number of Stages") +
    theme(axis.title=element_text(),axis.title.y=theme_bw()$axis.title.y) +
	scale_fill_viridis(discrete=TRUE) +
	theme_minimal() +
	theme(
		legend.position="top",
        legend.direction="horizontal",
		#legend.background = element_rect(fill="gray90"),
		legend.title=element_blank(), #element_text(size=24,face="plain"),
		legend.key=element_blank(),
		legend.key.width=unit(1,"cm"),
		legend.key.height=unit(1,"cm"),
		axis.text.x=element_text(size=10,angle=45,hjust=1.0,vjust=1.0),
		axis.text.y=element_text(size=14,angle=0,hjust=1),
		axis.title.x = element_text(size=16,angle=0,hjust=.5,vjust=0,face="plain"),
        axis.title.y = element_text(size=16,hjust=.5,vjust=.5,face="plain"),
        #axis.line = element_line(colour = "black"),
        panel.border = element_blank(), # element_rect(colour = "black", fill=NA, size=1),
        # panel.border=element_blank(),
        axis.line=element_line(),
        axis.line.x=element_blank(),
        strip.text.x = element_text(size = 20,face="bold"),
		legend.text=element_text(size=16)) +
	guides(
		color=guide_legend(ncol=3,nrow=1)
	) +
	theme(axis.line = element_line(color = 'black'))



==> data/test.R <==
# to run the plot please choose the series parameter 

# Sources 
#		colour: http://rstudio-pubs-static.s3.amazonaws.com/5312_98fc1aba2d5740dd849a5ab797cc2c8d.html

library(ggplot2)
library(ggthemes)
library(reshape2)
library(lemon)
library(viridis)
library(grid)
library(pBrackets)



series = "bnn"		# "paper" , "bnn"
xilinx_xor_editor_en = 1

intel_carry_en = 0
intel_majFA_alone_en = 0

if (series == "paper") {
	exps <- c("pop","2colpop","madd","mmac")
	# indexes
	index_pop = seq(5,11)
	index_2colpop = seq(16,22)
	index_madd = seq(27,37,2)
	#index_madd = seq(23,37)
	#index_fir3 = c(38)
	index_mmac = c(38,seq(41,53,4))

	#exp_labels <- c("Pop4","Pop8","Pop16","Pop32","Pop64","Pop128","Pop256","Pop512","Pop1024","Pop2048","Pop4096","2ColsPop4","2ColsPop8","2ColsPop16","2ColsPop32","2ColsPop64","2ColsPop128","2ColsPop256","2ColsPop512","2ColsPop1024","2ColsPop2048","2ColsPop4096","2 2-bit","3 3-bit","4 4-bit","5 5-bit","6 6-bit","7 7-bit","8 8-bit","9 9-bit","10 10-bit","11 11-bit","12 12-bit", "13 13-bit", "14 14-bit", "15 15-bit", "16 16-bit", "FIR-3","3-Mult2x2-bit","3-Mult3x3-bit","3-Mult4x4-bit","3-Mult5x5-bit","3-Mult6x6-bit","3-Mult7x7-bit","3-Mult8x8-bit","3-Mult9x9-bit","3-Mult10x10-bit","3-Mult11x11-bit","3-Mult12x12-bit","3-Mult13x13-bit","3-Mult14x14-bit","3-Mult15x15-bit","3-Mult16x16-bit")
	exp_labels <- c("4","8","16","32","64","128","256","512","1024","2048","4096","D4","D8","D16","D32","D64","D128","D256","D512","D1024","D2048","D4096","2x 2b","3x 3b","4x 4b","5x 5b","6x 6b","7x 7b","8x 8b","9x 9b","10x 10b","11x 11b","12x 12b", "13x 13b", "14x 14b", "15x 15b", "16x 16b", "FIR-3","3M2x2b","3M3x3b","3M4x4b","3M5x5b","3M6x6b","3M7x7b","3M8x8b","3M9x9b","3M10x10b","3M11x11b","3M12x12b","3M13x13b","3M14x14b","3M15x15b","3M16x16b")
	
	extra_cost <- c(0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,18,32,50,72,98,128,162,200,242,288,338,392,450,512)
	extra_stage <- c(1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2)

	x_t_coeff <- c(1)
	x_xor_coeff <- c(1)
	x_xor_carry_coeff <- c(1)
	i_lut_coeff <- c(1)
	i_lut_1_coeff <- c(1)
	i_lut_2_coeff <- c(1)
	i_lut_12_coeff <- c(1)
	i_lutcarry_coeff <- c(1)
	i_lutcarry_2_coeff <- c(1)

} else if (series == "bnn"){
	exps <- c("bnn")

	index_bnn = seq(1,5)

	exp_labels <- c("3x3x64","3x3x128","3x3x256","3x3x512","3x3x1024")
	
	extra_cost <- c(192,384,768,1536,3072)
	extra_stage <- c(1,1,1,1,1)

	x_t_coeff <- c(2)
	x_xor_coeff <- c(1)
	x_xor_carry_coeff <- c(1)
	i_lut_coeff <- c(2)
	i_lut_1_coeff <- c(1)
	i_lut_2_coeff <- c(2)
	i_lut_12_coeff <- c(1)
	i_lutcarry_coeff <- c(2)
	i_lutcarry_2_coeff <- c(2)
}

# file reading
file_xilinx_tomas <- read.csv(paste("outputs/Xilinx_tomas_",series,".csv",sep=""))
file_xilinx_xor6 <- read.csv(paste("outputs/Xilinx_Xor6_",series, ".csv", sep=""))
file_xilinx_xor6_carry <- read.csv(paste("outputs/Xilinx_Xor6_Carry_",series, ".csv", sep=""))
file_intel_lut <- read.csv(paste("outputs/Intel_LUT_",series, ".csv", sep=""))
file_intel_lut_1 <- read.csv(paste("outputs/Intel_LUT_ours1_",series, ".csv", sep=""))
file_intel_lut_2 <- read.csv(paste("outputs/Intel_LUT_ours2_",series, ".csv", sep=""))
file_intel_lut_12 <- read.csv(paste("outputs/Intel_LUT_ours12_",series, ".csv", sep=""))
file_lut_lutcarry <- read.csv(paste("outputs/Intel_LUT_Carry_",series, ".csv", sep=""))
file_lut_lutcarry_2 <- read.csv(paste("outputs/Intel_LUT_Carry2_",series, ".csv", sep=""))


for (exp in exps){

	print(paste("generating plot for exp: ", exp))

	if (exp == "pop") {
		index = index_pop
	} else if (exp == "2colpop") {
		index = index_2colpop
	} else if (exp == "madd") {
		index = index_madd
	} else if (exp == "fir3") {
		index = index_fir3
	} else if (exp == "mmac") {
		index = index_mmac
	} else if (exp == "bnn") {
		index = index_bnn
	} else {
		print("exp name error")
		q()
	}


	# concatinating the costs and stages
	total_costs <- data.frame(	x_t=file_xilinx_tomas[index,"total_cost"], 
								x_xor=file_xilinx_xor6[index,"total_cost"], 
								x_xor_carry=file_xilinx_xor6_carry[index,"total_cost"], 
								i_lut=file_intel_lut[index,"total_cost"], 
								i_lut_1=file_intel_lut_1[index,"total_cost"], 
								i_lut_2=file_intel_lut_2[index,"total_cost"], 
								i_lut_12=file_intel_lut_12[index,"total_cost"], 
								i_lutcarry=file_lut_lutcarry[index,"total_cost"], 
								i_lutcarry_2=file_lut_lutcarry_2[index,"total_cost"])
	total_stages <- data.frame(	x_t=file_xilinx_tomas[index,"stage"], 
								x_xor=file_xilinx_xor6[index,"stage"], 
								x_xor_carry=file_xilinx_xor6_carry[index,"stage"], 
								i_lut=file_intel_lut[index,"stage"], 
								i_lut_1=file_intel_lut_1[index,"stage"], 
								i_lut_2=file_intel_lut_2[index,"stage"], 
								i_lut_12=file_intel_lut_12[index,"stage"], 
								i_lutcarry=file_lut_lutcarry[index,"stage"], 
								i_lutcarry_2=file_lut_lutcarry_2[index,"stage"])

	
	# adding extra costs
	total_costs$x_t <- total_costs$x_t + (extra_cost[index] * x_t_coeff)
	total_costs$x_xor <- total_costs$x_xor + (extra_cost[index] * x_xor_coeff)
	total_costs$x_xor_carry <- total_costs$x_xor_carry + (extra_cost[index] * x_xor_carry_coeff)
	total_costs$i_lut <- total_costs$i_lut + (extra_cost[index] * i_lut_coeff)
	total_costs$i_lut_1 <- total_costs$i_lut_1 + (extra_cost[index] * i_lut_1_coeff)
	total_costs$i_lut_2 <- total_costs$i_lut_2 + (extra_cost[index] * i_lut_2_coeff)
	total_costs$i_lut_12 <- total_costs$i_lut_12 + (extra_cost[index] * i_lut_12_coeff)
	total_costs$i_lutcarry <- total_costs$i_lutcarry + (extra_cost[index] * i_lutcarry_coeff)
	total_costs$i_lutcarry_2 <- total_costs$i_lutcarry_2 + (extra_cost[index] * i_lutcarry_2_coeff)
	# adding extra stages
	total_stages$x_t <- total_stages$x_t + extra_stage[index]
	total_stages$x_xor <- total_stages$x_xor + extra_stage[index]
	total_stages$x_xor_carry <- total_stages$x_xor_carry + extra_stage[index]
	total_stages$i_lut <- total_stages$i_lut + extra_stage[index]
	total_stages$i_lut_1 <- total_stages$i_lut_1 + extra_stage[index]
	total_stages$i_lut_2 <- total_stages$i_lut_2 + extra_stage[index]
	total_stages$i_lut_12 <- total_stages$i_lut_12 + extra_stage[index]
	total_stages$i_lutcarry <- total_stages$i_lutcarry + extra_stage[index]
	total_stages$i_lutcarry_2 <- total_stages$i_lutcarry_2 + extra_stage[index]
	
	# computing the ratios
	total_costs$"Xilinx" <- total_costs$x_t/total_costs$x_t

	if (xilinx_xor_editor_en == 1){
		total_costs$"X-LUXOR" <- pmin(total_costs$x_t,total_costs$x_xor)/total_costs$x_t
	}else{
		total_costs$"X-LUXOR" <- total_costs$x_xor/total_costs$x_t
	}
	total_costs$"X-LUXOR+" <- total_costs$x_xor_carry/total_costs$x_t

	total_costs$"Intel" <- total_costs$i_lut/total_costs$i_lut
	total_costs$"I-LUXOR" <- total_costs$i_lut_1/total_costs$i_lut
	total_costs$"Intel+II" <- total_costs$i_lut_2/total_costs$i_lut
	total_costs$"I-LUXOR+" <- total_costs$i_lut_12/total_costs$i_lut

	total_costs$"Intel(LC)" <- total_costs$i_lutcarry/total_costs$i_lutcarry
	total_costs$"Intel(LC)+II" <- total_costs$i_lutcarry_2/total_costs$i_lutcarry

	#extract the stages
	total_stages$"Xilinx" <- total_stages$x_t
	total_stages$"X-LUXOR" <- total_stages$x_xor
	total_stages$"X-LUXOR+" <- total_stages$x_xor_carry

	total_stages$"Intel" <- total_stages$i_lut
	total_stages$"I-LUXOR" <- total_stages$i_lut_1
	total_stages$"Intel+II" <- total_stages$i_lut_2
	total_stages$"I-LUXOR+" <- total_stages$i_lut_12

	total_stages$"Intel(LC)" <- total_stages$i_lutcarry
	total_stages$"Intel(LC)+II" <- total_stages$i_lutcarry_2

	
	total_costs$labels <- exp_labels[index]
	total_stages$labels <- exp_labels[index]


	if ((intel_carry_en == 1) & (intel_majFA_alone_en == 1)){
		selected_cols <- c("Xilinx","X-LUXOR","X-LUXOR+","Intel","I-LUXOR","Intel+II","I-LUXOR+","Intel(LC)","Intel(LC)+II")
	} else if (((intel_carry_en == 0) & (intel_majFA_alone_en == 1))) {
		selected_cols <- c("Xilinx","X-LUXOR","X-LUXOR+","Intel","I-LUXOR","Intel+II","I-LUXOR+")
	} else if (((intel_carry_en == 1) & (intel_majFA_alone_en == 0))) {
		selected_cols <- c("Xilinx","X-LUXOR","X-LUXOR+","Intel","I-LUXOR","I-LUXOR+","Intel(LC)")
	} else {
		selected_cols <- c("Xilinx","X-LUXOR","X-LUXOR+","Intel","I-LUXOR","I-LUXOR+")
	}

	data <- total_costs[,selected_cols]
    xluxor_avg <- min(data[,c(2)])
    xluxorp_avg <- min(data[,c(3)])
    iluxor_avg <- min(data[,c(5)])
    iluxorp_avg <- min(data[,c(6)])
    print(paste("-------------------------------------",exp,"---------------------------------"))
    print(xluxor_avg)
    print(xluxorp_avg)
    print(iluxor_avg)
    print(iluxorp_avg)
	data_s <- total_stages[,selected_cols]

	data$labels <- exp_labels[index]
	data_s$labels <- exp_labels[index]
	data_s_less <- data_s[data_s$"Xilinx" > data_s$"X-LUXOR+",]
	data <- melt(data,id.vars=c("labels"))
	data_s <- melt(data_s,id.vars=c("labels"))
	data$order <- factor(data$labels, levels=exp_labels[index])
	data_s$order <- factor(data_s$labels, levels=exp_labels[index])

	data$x_or_i <- "Intel"
	data_s$x_or_i <- "Intel"
	data$x_or_i[data$variable %in% c("Xilinx","X-LUXOR","X-LUXOR+")] <- "Xilinx"
	data_s$x_or_i[data_s$variable %in% c("Xilinx","X-LUXOR","X-LUXOR+")] <- "Xilinx"

	data$x_or_i_f = factor(data$x_or_i, levels=c("Xilinx","Intel"))
	data_s$x_or_i_f = factor(data_s$x_or_i, levels=c("Xilinx","Intel"))

	data$stages <- data_s$value 

	# annotate if stage is decreased
	data$annotate_stage <- ""
	data$annotate_stage[data$labels %in% data_s_less$labels & data$variable == "X-LUXOR+"] <- "*"
	#data <- read.csv("data.csv",header=T,sep=",",stringsAsFactors=F)
	#data
	#data <- melt(data,id.vars=c("InputSize"))
	## this line will be used to order the parameters which are not ordered
	#data$order <- factor(data$InputSize, levels=c("C1","C2","C4","C8","C16","C32","C64","C128","C256","Mean"))
	##data$order <- factor(data$InputSize, levels=c("C1","C2","C4","C8","C16","C32","C64","C128","C256","Mean"), ordered = TRUE)

	#pdf("test.pdf",width=15,height=8)
	#ggplot(data,aes(variable,value)) +
	ggplot(data,aes(order,value)) +
	    #geom_bar(aes(fill = a), position = "dodge", stat = "identity", width=0.7) +
	    # geom_bar(aes(fill=variable), position = "dodge", stat = "identity", width=0.6) +
	    geom_bar(aes(fill=variable), position = position_dodge(), stat = "identity", width = 0.8) +
		# geom_text(aes(y=value+0.01,hjust=0,label=stages), position=position_dodge(width=0.9),
					#position=position_dodge(width=0.9), 
					#hjust= 0,
					#vjust=0,
					#size =3, 
					#angle = 0
		#			)+
		geom_text(size=12,color="red", position = position_dodge(width=0.8), aes(y=value+0.01,fill=variable, label=annotate_stage)) +
		facet_wrap(~x_or_i_f,ncol=2,scales="fixed") +    
	    # coord_capped_cart(bottom='both', left='both') +
		xlab("Input size") +
    	scale_y_continuous("Resource Utilization Ratio",limits=c(0,1.05),breaks=seq(0,1,by=0.1),expand=c(0,0)) +
		theme(axis.title=element_text(),axis.title.y=theme_bw()$axis.title.y) +
		scale_fill_viridis(discrete=TRUE) +
		theme_minimal() +
#	  	theme(
#			legend.position="top",
#			legend.direction="horizontal",
#			legend.title=element_blank(),
#			legend.key = element_blank(),
#			legend.key.width=unit(0.8,"cm"),
#			legend.key.height=unit(0.8,"cm"),
#			axis.text.x=element_text(size=18,angle=0,hjust=0.5,vjust=0,face="bold"),
#			axis.text.y=element_text(size=18,angle=0,hjust=1,face="bold"),
#			axis.title.x = element_text(size=24,angle=0,hjust=.5,vjust=0,face="plain"),
#	        axis.title.y = element_text(size=24,hjust=.5,vjust=.5,face="plain"),
#	        panel.border = element_rect(colour = "black", fill=NA, size=1),
#	        strip.text.x = element_text(size = 24,face="bold"),
#			legend.text=element_text(size = 24,face="bold")) +
#  		scale_fill_pander()+	
	  	theme(
			legend.position="top",
	        legend.direction="horizontal",
			legend.title=element_blank(), #element_text(size=24,face="plain"),
			legend.key=element_blank(),
			legend.key.width=unit(1,"cm"),
			legend.key.height=unit(1,"cm"),
			#axis.text.x=element_text(size=12,angle=45,hjust=1.0,vjust=1.0),
			axis.text.x=element_text(size=24,angle=45,vjust=0.55),
			axis.text.y=element_text(size=24,angle=0,hjust=1),
			axis.title.x = element_text(size=30,angle=0,hjust=.5,vjust=0,face="plain"),
	        axis.title.y = element_text(size=30,hjust=.5,vjust=.5,face="plain"),
	        panel.border = element_blank(),
	        axis.line=element_line(),
	        axis.line.x=element_blank(),
	        strip.text.x = element_text(size=30,face="bold"),
			legend.text=element_text(size=30)) +
		guides(
			color=guide_legend(ncol=8,nrow=1),
			fill=guide_legend(ncol=8,nrow=1)
		) +
#		theme(axis.line = element_line(color = 'black'),
#			panel.grid.major.y = element_line(colour = "black"),
#			panel.grid.minor.y = element_line(colour = "black")
#		)+	
#		guides(
#			color=guide_legend(ncol=3,nrow=1)
#		) +
		theme(axis.line = element_line(color = 'black'))

	prefix <- "plot_"
	postfix <- ".pdf"
	file_name <- paste(prefix,exp,postfix, sep="")

	ggsave(file_name,width=15,height=8)

}


==> data/tomas_dist_all.R <==
library(ggplot2)
library(ggthemes)
library(reshape2)
library(grid)
library(pBrackets)
library(viridis)

data <- NULL
for (i in seq(0,52)) {
    tmp <- read.csv(paste("tomas_paper_raw/Xilinx_tomas_paper_",i,".csv",sep=""),header=T,sep=",")
    tmp <- tmp[tmp$count > 0,]
    tmp <- tmp[tmp$name != "Bypass",]
    if (is.null(data)) {
        data <- tmp
    } else {
        data <- rbind(data,tmp)
    }
}

legend <- unique(data[,c("number","name","cost")])
counts <- aggregate(count ~ number ,data=data,FUN=sum)
data <- merge(legend,counts,by=c("number"))
data$count_pcent <- 100 * data$count / sum(data$count)
data$cost_pcent <- 100 * (data$cost * data$count) / sum(data$count * data$cost)
data <- data[,c(2,5,6)]
colnames(data) <- c("name","Total Use Count","Cost (Number of LEs)")

# rename
data$name <- as.character(data$name)
# data$name[data$name == "C0606:5"] <- "(0606:11111)"
# data$name[data$name == "C0615:5"] <- "(0615:11111)"
# data$name[data$name == "C0623:5"] <- "(0623:11111)"
# data$name[data$name == "C1325:5"] <- "(1325:11111)"
# data$name[data$name == "C1406:5"] <- "(1406:11111)"
# data$name[data$name == "C1415:5"] <- "(1415:11111)"
# data$name[data$name == "C2215:5"] <- "(2215:11111)"
# data$name[data$name == "C25:121"] <- "(25:121)"
# data$name[data$name == "C6:111"] <- "(6:111)"
# data$name[data$name == "C4:2K4(C2444:12221)"] <- "(2444:12221)"
# data$name[data$name == "FA"] <- "(3:11)"
# data$name <- as.factor(data$name)
# data$name <- factor(data$name,levels=c("(6:111)","(25:121)","(0615:11111)","(0606:11111)","(3:11)","(1325:11111)","(0623:11111)","(1406:11111)","(1415:11111)","(2215:11111)","(2444:12221)"))

data$name[data$name == "C0606:5"] <- "C0606:11111"
data$name[data$name == "C0615:5"] <- "C0615:11111"
data$name[data$name == "C0623:5"] <- "C0623:11111"
data$name[data$name == "C1325:5"] <- "C1325:11111"
data$name[data$name == "C1406:5"] <- "C1406:11111"
data$name[data$name == "C1415:5"] <- "C1415:11111"
data$name[data$name == "C2215:5"] <- "C2215:11111"
data$name[data$name == "C25:121"] <- "C25:121"
data$name[data$name == "C6:111"] <- "C6:111"
data$name[data$name == "C4:2K4(C2444:12221)"] <- "C2444:12221"
data$name[data$name == "FA"] <- "C3:11"
data$name <- as.factor(data$name)
data$name <- factor(data$name,levels=c("C6:111","C25:121","C0615:11111","C0606:11111","C3:11","C1325:11111","C0623:11111","C1406:11111","C1415:11111","C2215:11111","C2444:12221"))


data.m <- melt(data,id.vars=c("name"))

pdf("tomas_paper_all.pdf",width=7,height=4)
p <- ggplot(data.m,aes(x=name,y=value)) +
    geom_bar(aes(fill=variable),position="dodge",stat="identity",width=.5) +
    geom_text(x=c(8.35),y=c(9),label=c("<1%"),size=4) +
    xlab("GPC") +
    scale_y_continuous("Percentage (%)",limits=c(0,40),breaks=seq(0,40,by=5),expand=c(0,0)) +
    theme(axis.title=element_text(),axis.title.y=theme_bw()$axis.title.y) +
	scale_fill_viridis(discrete=TRUE) +
	theme_minimal() +
	theme(
		legend.position=c(0.78,0.9),
        legend.direction="vertical",
		#legend.background = element_rect(fill="gray90"),
		legend.title=element_blank(), #element_text(size=24,face="plain"),
		legend.key=element_blank(),
		legend.key.width=unit(.7,"cm"),
		legend.key.height=unit(.7,"cm"),
		axis.text.x=element_text(size=12,angle=45,hjust=1.0,vjust=1.0),
		axis.text.y=element_text(size=14,angle=0,hjust=1),
		axis.title.x = element_text(size=16,angle=0,hjust=.5,vjust=0,face="plain"),
        axis.title.y = element_text(size=16,hjust=.5,vjust=.5,face="plain"),
        #axis.line = element_line(colour = "black"),
        panel.border = element_rect(colour = "black", fill=NA, size=1),
        # panel.border=element_blank(),
        axis.line=element_line(),
        strip.text.x = element_text(size = 20,face="bold"),
		legend.text=element_text(size=16)) +
	guides(
		color=guide_legend(ncol=4,nrow=2)
	) +
	theme(axis.line = element_line(color = 'black'))

p
grid.locator(unit="native")
bottom_y <- 100
grid.brackets(260, bottom_y, 475, bottom_y, lwd=1, col="black")



==> data/tomas_dist_popcount512.R <==
library(ggplot2)
library(ggthemes)
library(reshape2)

data <- read.csv("Xilinx_tomas_popcount512.csv",header=T,sep=",")
data <- data[data$count > 0,]
data <- data[data$name != "Bypass",]
data$count_pcent <- 100 * data$count / sum(data$count)
data$cost_pcent <- 100 * (data$cost * data$count) / sum(data$count * data$cost)
data <- data[,c(2,5,6)]

# rename gpcs
data$name <- as.character(data$name)
data$name[data$name == "C0606:5"] <- "(0606:11111)"
data$name[data$name == "C0615:5"] <- "(0615:11111)"
data$name[data$name == "C0623:5"] <- "(0623:11111)"
data$name[data$name == "C1325:5"] <- "(1325:11111)"
data$name[data$name == "C25:121"] <- "(25:121)"
data$name[data$name == "C6:111"] <- "(6:111)"
data$name[data$name == "FA"] <- "(3:11)"
data$name <- factor(data$name,levels=c("(25:121)","(6:111)","(0615:11111)","(0606:11111)","(0623:11111)","(3:11)","(1325:11111)"))

colnames(data) <- c("name","Count","Cost")
data.m <- melt(data,id.vars=c("name"))

pdf("tomas_dist_popcount512.pdf",width=7,height=4)
ggplot(data.m,aes(x=name,y=value)) +
    geom_bar(aes(fill=variable),position="dodge",stat="identity",width=.8) +
    xlab("GPC") +
    scale_y_continuous("Percentage (%)",limits=c(0,50),breaks=seq(0,50,by=10),expand=c(0,0)) +
    theme(axis.title=element_text(),axis.title.y=theme_bw()$axis.title.y) +
	scale_fill_pander() +
	theme_minimal() +
	theme(
		legend.position=c(0.9,0.9),
        legend.direction="vertical",
		#legend.background = element_rect(fill="gray90"),
		legend.title=element_blank(), #element_text(size=24,face="plain"),
		legend.key=element_blank(),
		legend.key.width=unit(.7,"cm"),
		legend.key.height=unit(.7,"cm"),
		axis.text.x=element_text(size=10,angle=45,hjust=0.5,vjust=0.5),
		axis.text.y=element_text(size=14,angle=0,hjust=1),
		axis.title.x = element_text(size=16,angle=0,hjust=.5,vjust=0,face="plain"),
        axis.title.y = element_text(size=16,hjust=.5,vjust=.5,face="plain"),
        #axis.line = element_line(colour = "black"),
        panel.border = element_rect(colour = "black", fill=NA, size=1),
        # panel.border=element_blank(),
        axis.line=element_line(),
        strip.text.x = element_text(size = 20,face="bold"),
		legend.text=element_text(size=16)) +
	guides(
		color=guide_legend(ncol=4,nrow=2)
	) +
	theme(axis.line = element_line(color = 'black'))

